Towards an induction principle for nested data types

A well-known problem in the theory of dependent types is how to handle so-called nested data types. These data types are difficult to program and to reason about in total dependently typed languages such as Agda and Coq. In particular, it is not easy to derive a canonical induction principle for such types. Working towards a solution to this problem, we introduce dependently typed folds for nested data types. Using the nested data type Bush as a guiding example, we show how to derive its dependently typed fold and induction principle. We also discuss the relationship between dependently typed folds and the more traditional higher-order folds.

==> anc/Wollic.agda <==
{-# OPTIONS --rewriting  #-}
module Wollic where

-- ----------------------------------------------------------------------
-- This code accompanies the paper "Towards an induction principle for
-- nested data types" by Peng Fu and Peter Selinger.
--
-- Note that this file is UTF-8 encoded. If you are viewing it in a
-- web browser and the Unicode characters are not displaying
-- correctly, try View -> Repair Text Encoding.

-- ----------------------------------------------------------------------
-- 1. General purpose definitions. No nested data types are used in
-- this section.

module Equality where

  -- Heterogeneous equality.
  data _==_ {ℓ} : {A B : Set ℓ} (x : A) -> (y : B) -> Set where
    refl : {A : Set ℓ} {x : A} -> x == x
  {-# BUILTIN REWRITE _==_ #-}

  -- Congruence.
  cong : ∀ {ℓ} {A B : Set ℓ} -> (f : A -> B) -> {x y : A} -> x == y -> f x == f y
  cong f refl = refl

  -- Congruence with two arguments.
  cong2 : {a b c : Set} -> {m1 n1 : a} -> {m2 n2 : b} -> (f : a -> b -> c) -> m1 == n1 -> m2 == n2  -> f m1 m2 == f n1 n2
  cong2 f refl refl = refl

  -- Transitivity.
  _trans_ : {A : Set} -> {x y z : A} -> x == y -> y == z -> x == z
  _trans_ refl refl = refl

  infixl 1 _trans_

  -- Symmetry.
  symm : {A : Set} -> {x y : A} -> x == y -> y == x
  symm refl = refl

  -- The following definitions provide a convenient syntax for writing
  -- equational proofs. To prove a0 == an, we can write:
  --
  -- equational a0
  --         by reason1
  --     equals a1
  --         by reason2
  --     equals a2
  --        ...
  --         by reasonn
  --     equals an

  equational_ : ∀ {A : Set} -> (a : A) -> a == a
  equational_ a = refl
  infix 2 equational_

  by-equals : ∀ {A : Set} -> {a b : A} -> a == b -> (c : A) -> b == c -> a == c
  by-equals eq c reason = eq trans reason

  syntax by-equals eq c reason = eq by reason equals c
  infixl 1 by-equals

module Nat where

  -- Numbers.
  data Nat : Set where
    zero : Nat
    succ : Nat -> Nat
  {-# BUILTIN NATURAL Nat #-}

  -- Addition.
  add : Nat -> Nat -> Nat
  add zero n = n
  add (succ m) n = succ (add m n)

  -- The fold for Nat.
  foldNat : ∀ {X : Set} -> X -> (X -> X) -> Nat -> X
  foldNat z s zero = z
  foldNat z s (succ n) = s (foldNat z s n)

  -- The induction principle for Nat.
  indNat :  ∀  {p : Nat -> Set} ->
            (base : p zero) ->
            (step : (x : Nat) -> p x -> p (succ x)) ->
            (n : Nat) -> p n
  indNat base step zero = base
  indNat base step (succ n) = step n (indNat base step n)
  
module List where
  open Nat
  open Equality

  -- The data type of lists.
  data List (a : Set) : Set where
    nil : List a
    cons : a -> List a -> List a

  -- The fold for lists.
  foldList : ∀ {a p : Set} -> p -> (a -> p -> p) -> List a -> p
  foldList base step nil = base
  foldList base step (cons x xs) = step x (foldList base step xs)

  -- List is a functor.
  mapList : ∀ {a b : Set} -> (a -> b) -> List a -> List b
  mapList f ℓ = foldList nil (λ a r -> cons (f a) r) ℓ

  -- Add all the elements in a list.
  sumList : List Nat -> Nat
  sumList ℓ = foldList zero (λ x r -> add x r) ℓ

  -- The induction principle for lists.
  indList : ∀ {a : Set} {p : List a -> Set} ->
            (base : p nil) ->
            (step : (x : a) -> (xs : List a) -> p xs -> p (cons x xs)) ->
            (ℓ : List a) -> p ℓ
  indList base step nil = base
  indList base step (cons x xs) = step x xs (indList base step xs)

  -- Another version of mapList, defined in the more obvious way by
  -- recursion.
  mapList' : ∀ {a b : Set} -> (a -> b) -> List a -> List b
  mapList' f nil = nil
  mapList' f (cons x xs) = cons (f x) (mapList' f xs)

  -- The two versions of mapList agree.
  lemma-mapList : ∀ {a b : Set} -> (f : a -> b) -> (ℓ : List a) ->
                  mapList f ℓ == mapList' f ℓ
  lemma-mapList f ℓ =
    indList {p = λ y -> mapList f y == mapList' f y} refl
      (λ x xs ih -> cong (cons (f x)) ih) ℓ

module Extensionality where

  open Equality

  -- Extensional equality of functions
  _==ex_ : ∀ {A : Set} {B : A -> Set} (f g : (x : A) -> B x) -> Set
  f ==ex g = ∀ x -> f x == g x

module Categories where

  open Equality
  open Extensionality

  -- The identity function.
  id : ∀ {ℓ} (X : Set ℓ) -> X -> X
  id X x = x

  -- Function composition.
  _∘_ : ∀ {ℓ} {a b c : Set ℓ} -> (b -> c) -> (a -> b) -> (a -> c)
  (f ∘ g) x = f (g x)

  -- Functors on Set.
  record functor (F : Set -> Set) : Set₁ where
    field
      fmap : ∀ {X Y : Set} (f : X -> Y) -> (F X -> F Y)
      fid : ∀ {X : Set} -> fmap (id X) ==ex id (F X)
      fcomp : ∀ {X Y Z : Set} (g : Y -> Z) (f : X -> Y) -> (fmap g ∘ fmap f) ==ex fmap (g ∘ f)

      -- The final property is non-standard, because it holds
      -- automatically in set theory but not in type theory. We need
      -- functors to preserve extensional equality.
      fext : ∀ {X Y : Set} (f g : X -> Y) -> (∀ x -> f x == g x) -> ∀ y -> fmap f y == fmap g y

  open functor public

  -- The identity functor.
  functor-identity : functor (id Set)
  functor-identity = record {
    fmap = λ f -> f;
    fext = λ f g hyp y -> hyp y;
    fid = λ x -> refl;
    fcomp = λ g f x -> refl
    }

  -- Composition of functors.
  functor-composition : ∀ {F G} -> functor F -> functor G -> functor (F ∘ G)
  functor-composition {F} {G} FF GG = record {
    fmap = fmap FF ∘ fmap GG;
    fext = λ f g hyp y -> fext FF (fmap GG f) (fmap GG g) (fext GG f g hyp) y;
    fid = λ x ->
      equational fmap FF (fmap GG (id _)) x
              by fext FF (fmap GG (id _)) (id _) (fid GG) x
          equals fmap FF (id _) x
              by fid FF x
          equals id ((F ∘ G) _) x;
    fcomp = λ g f x ->
      equational fmap FF (fmap GG g) (fmap FF (fmap GG f) x)
              by fcomp FF (fmap GG g) (fmap GG f) x
          equals fmap FF (fmap GG g ∘ fmap GG f) x
              by fext FF (fmap GG g ∘ fmap GG f) (fmap GG (g ∘ f)) (fcomp GG g f) x
          equals fmap FF (fmap GG (g ∘ f)) x
    }

module NTimes where
  open Nat
  open Categories
  open Equality

  -- Iterator. The type NTimes n b a is equal to b(b(b(...(a)))),
  -- where b is applied n times.
  NTimes : (n : Nat) -> (b : Set -> Set) -> Set -> Set
  NTimes zero b a = a
  NTimes (succ n) b a = b (NTimes n b a)

  -- NTimes n b a is functorial in b.
  liftNTimes : (b c : Set -> Set) ->
               (∀ x y -> (x -> y) -> (b x -> b y)) ->
               (n : Nat) -> (∀ a -> b a -> c a) ->
               (a : Set) -> NTimes n b a -> NTimes n c a
  liftNTimes b c m zero f a x = x
  liftNTimes b c m (succ n) f a x =
    f (NTimes n c a)
      (m (NTimes n b a) (NTimes n c a) (liftNTimes b c m n f a) x)

  -- NTimes n F a is functorial in a, provided that F is a functor.
  NTimes-functor : ∀ {F} -> functor F -> ∀ n -> functor (NTimes n F)
  NTimes-functor FF zero = functor-identity
  NTimes-functor FF (succ n) = functor-composition FF (NTimes-functor FF n)

  -- A lemma about NTimes and addition.
  lemmaNTimesAdd : {a : Set} {p : Set -> Set}
           (n m : Nat) ->  NTimes (add n m) p a == NTimes n p (NTimes m p a)
  lemmaNTimesAdd {a} {p} zero m = refl
  lemmaNTimesAdd {a} {p} (succ n) m = cong p (lemmaNTimesAdd {a} {p} n m)
  {-# REWRITE lemmaNTimesAdd #-}

module PS where
  open Nat
  open NTimes

  -- A slightly weird but perfectly well-defined type family.
  PS : (p : Nat -> Set) -> Set -> Set
  PS p A = (n : Nat) -> (A -> p n) -> p (succ n)

  -- A theorem about PS, proved by ordinary induction on Nat.
  PS-to-P : (p : Nat -> Set) -> (a : Set) -> (z : a -> p zero) ->
            (n : Nat) -> NTimes n (PS p) a -> p n
  PS-to-P p a z zero x = z x
  PS-to-P p a z (succ n) hyp = hyp n ih
    where
      ih : NTimes n (PS p) a -> p n
      ih = PS-to-P p a z n

-- ----------------------------------------------------------------------
-- 2. We define the Bush type and the "useless" fold.

module Bush where
  open Nat
  open NTimes
  open Categories
  open Equality

  -- Bush, a truly nested type.
  data Bush (a : Set) : Set where
    leaf : Bush a
    cons : a -> Bush (Bush a) -> Bush a

  -- Because we must pass the Agda termination checker, we have to
  -- define the "useless" fold indirectly. The quickest way to do so
  -- is to define the dependent fold first.
  nfold : (p : Nat -> Set) ->
          (ℓ : (n : Nat) -> p (succ n)) ->
          (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
          (a : Set) -> (z : a -> p zero) ->
          (n : Nat) -> NTimes n Bush a -> p n
  nfold p ℓ c a z zero x = z x
  nfold p ℓ c a z (succ n) leaf = ℓ n
  nfold p ℓ c a z (succ n) (cons x xs) =
    c n (nfold p ℓ c a z n x) (nfold p ℓ c a z (succ (succ n)) xs)

  -- The higher-order fold, defined in terms of nfold.
  hfold : (b : Set -> Set) ->
          (ℓ : (a : Set) -> b a) ->
          (c : (a : Set) -> a -> b (b a) -> b a) ->
          (a : Set) -> Bush a -> b a
  hfold b ℓ c a x =
    nfold (λ n -> NTimes n b a) (λ n -> ℓ (NTimes n b a))
      (λ n -> c (NTimes n b a)) a (λ x -> x) 1 x

  -- Bush is a functor.
  --
  -- The following definitions are natural, but do not pass the Agda
  -- termination checker.
  --
  -- {-# TERMINATING #-}
  -- hmap : ∀ {b c : Set} -> (b -> c) -> Bush b -> Bush c
  -- hmap f leaf = leaf
  -- hmap f (cons x xs) = cons (f x) (hmap (hmap f) xs)

  -- {-# TERMINATING #-}
  -- hfold : (b : Set -> Set) ->
  --         (ℓ : (a : Set) -> b a) ->
  --         (c : (a : Set) -> a -> b (b a) -> b a) ->
  --         (a : Set) -> Bush a -> b a
  -- hfold b ℓ c a leaf = ℓ a
  -- hfold b ℓ c a (cons x xs) =
  --   c a x (hfold b ℓ c (b a) (hmap (hfold b ℓ c a) xs))

  -- Instead, we define nmap first.
  nmap : ∀ {a b : Set} -> (n : Nat) -> (a -> b) ->
         NTimes n Bush a -> NTimes n Bush b
  nmap {a} {b} n f ℓ =
    nfold (λ n -> NTimes n Bush b) (λ n -> leaf) (λ n -> cons) a f n ℓ

  -- Now hmap is an easy consequence.
  hmap : {a b : Set} -> (a -> b) -> Bush a -> Bush b
  hmap = nmap 1

  -- Add all the numbers in a Bush.
  sum : Bush Nat -> Nat
  sum =
    nfold (λ n -> Nat) (λ n -> zero) (λ n -> add) Nat (λ x -> x) 1

  -- Compute the length of a Bush along its main spine, by analogy
  -- with lists.
  length : (a : Set) -> Bush a -> Nat
  length a =
    nfold (λ n -> Nat) (λ n -> zero) (λ n r1 r2 -> succ r2)
      a (λ x -> zero) 1

  -- The induction principle for Bush.
  ind : ∀ {a : Set} -> {p : (n : Nat) -> NTimes n Bush a -> Set} ->
        (base : (x : a) -> p zero x) ->
        (ℓ : (n : Nat) -> p (succ n) leaf) ->
        (c : (n : Nat) -> (x : NTimes n Bush a) ->
          (xs : NTimes (succ (succ n)) Bush a) ->
          p n x -> p (succ (succ n)) xs -> p (succ n) (cons x xs)) ->
        (n : Nat) -> (xs : NTimes n Bush a) -> p n xs
  ind base ℓ c zero xs = base xs
  ind base ℓ c (succ n) leaf = ℓ n
  ind base ℓ c (succ n) (cons x xs) =
    c n x xs (ind base ℓ c n x) (ind base ℓ c (succ (succ n)) xs)

  module Examples where

    -- An example bush.
    bush1 : Bush Nat
    bush1 = cons 4 (cons x1 (cons x2 (cons x3 leaf)))
      where
        x1 = cons 8 (cons (cons 5 leaf) (cons (cons (cons 3 leaf) leaf) leaf))
        x2 = cons (cons 7 leaf) (cons leaf (cons (cons (cons (cons 7 leaf) leaf) leaf) leaf))
        x3 = cons (cons leaf (cons (cons (cons 0 leaf) leaf) leaf)) leaf

    -- Add 3 to all elements of the bush
    test1 : Bush Nat
    test1 = hmap (λ x -> add 3 x) bush1

  -- Next, we prove that Bush is a functor.

  -- nmap preserves extensional equality.
  nmap-ext : ∀ {X Y : Set} (f g : X -> Y) -> (∀ x -> f x == g x) -> ∀ n xs -> nmap n f xs == nmap n g xs
  nmap-ext f g hyp zero xs = hyp xs
  nmap-ext f g hyp (succ n) leaf = refl
  nmap-ext f g hyp (succ n) (cons x xs) = cong2 cons (nmap-ext f g hyp n x) (nmap-ext f g hyp (succ (succ n)) xs)

  -- hmap preserves extensional equality.
  hmap-ext : ∀ {X Y : Set} (f g : X -> Y) -> (∀ x -> f x == g x) -> ∀ xs -> hmap f xs == hmap g xs
  hmap-ext f g hyp xs = nmap-ext f g hyp 1 xs

  -- nmap preserves identities.
  nmap-id : ∀ {a : Set} -> (n : Nat) -> (y : NTimes n Bush a) ->
            nmap n (id a) y == y
  nmap-id {a} n y =
    ind {a} {λ n xs -> nmap n (id a) xs == xs} (λ x -> refl) (λ n -> refl)
      (λ n x xs ih1 ih2 -> cong2 cons ih1 ih2) n y

  -- Alternative proof.
  nmap-id' : ∀ {a : Set} -> (n : Nat) -> (y : NTimes n Bush a) ->
             nmap n (id a) y == y
  nmap-id' zero y = refl
  nmap-id' (succ n) leaf = refl
  nmap-id' (succ n) (cons x y) =
    cong2 cons (nmap-id' n x) (nmap-id' (succ (succ n)) y)

  -- hmap preserves identities.
  hmap-id : ∀ {X} x -> hmap (id X) x == x
  hmap-id x = nmap-id' 1 x

  -- nmap preserves composition.
  nmap-comp : ∀ {X Y W : Set} (g : Y -> W) (f : X -> Y) -> ∀ n x -> (nmap n g ∘ nmap n f) x == nmap n (g ∘ f) x
  nmap-comp g f zero x = refl
  nmap-comp g f (succ n) leaf = refl
  nmap-comp g f (succ n) (cons x xs) =
    equational (nmap (succ n) g ∘ nmap (succ n) f) (cons x xs)
      by refl
    equals cons ((nmap n g ∘ nmap n f) x) ((nmap (succ (succ n)) g ∘ nmap (succ (succ n)) f) xs)
      by cong2 cons (nmap-comp g f n x) (nmap-comp g f (succ (succ n)) xs)
    equals cons (nmap n (g ∘ f) x) (nmap (succ (succ n)) (g ∘ f) xs)
      by refl
    equals nmap (succ n) (g ∘ f) (cons x xs)

  -- hmap preserves composition.
  hmap-comp : ∀ {X Y W : Set} (g : Y -> W) (f : X -> Y) -> ∀ x -> (hmap g ∘ hmap f) x == hmap (g ∘ f) x
  hmap-comp g f x = nmap-comp g f 1 x

  -- Therefore, Bush is a functor.
  BBush : functor Bush
  BBush = record {
    fmap = hmap ;
    fext = hmap-ext;
    fid = hmap-id ;
    fcomp = hmap-comp
    }

  -- NTimes n Bush is also a functor.
  BBush-n : ∀ (n : Nat) -> functor (NTimes n Bush)
  BBush-n = NTimes-functor BBush

  -- A lemma about nfold (m+n).
  lemma-nfold :
   {a : Set} -> {p : Set -> Set} -> (m n : Nat) ->
   (base : {b : Set} -> p b) ->
   (step : {b : Set} -> b -> p (p b) -> p b) ->
   (xs : NTimes m Bush (NTimes n Bush a)) ->
   nfold (λ y -> NTimes y p a)
      (λ n -> base)
      (λ n -> step)
      a (λ x -> x)
      (add m n) xs
   ==
   (nfold (λ y -> NTimes y p (NTimes n p a))
            (λ m -> base)
            (λ m -> step) (NTimes n p a) (λ x -> x) m)
       (nmap m
        (nfold (λ y -> NTimes y p a)
               (λ n -> base)
               (λ n -> step) a (λ x -> x) n) xs)
  lemma-nfold zero n base step xs = refl
  lemma-nfold (succ m) n base step leaf = refl
  lemma-nfold (succ m) n base step (cons x xs) =
    cong2 step (lemma-nfold m n base step x) (lemma-nfold (succ (succ m)) n base step xs)

  -- Note that the x on lhs has type NTimes (add m n) Bush a, while
  -- on the rhs it is expected to have type NTimes m (NTimes n Bush)
  -- a, and they are equal. So here we use rewriting to avoid doing
  -- explicit type conversions.
  lemma-nmap : ∀ {a b : Set} -> (f : a -> b) -> (m n : Nat) ->
               (x : NTimes (add m n) Bush a) ->
               nmap (add m n) f x == nmap m (nmap n f) x
  lemma-nmap f zero n x = refl
  lemma-nmap f (succ m) n leaf = refl
  lemma-nmap f (succ m) n (cons x xs) =
    cong2 cons (lemma-nmap f m n x) (lemma-nmap f (succ (succ m)) n xs)

  -- One of the defining properties of hmap.
  hmap-leaf : ∀ {a b : Set} -> (f : a -> b) -> hmap f leaf == leaf
  hmap-leaf f = refl

  -- The other defining property of hmap.
  hmap-cons : ∀ {a b : Set} -> (f : a -> b) -> (x : a) ->
              (xs : Bush (Bush a)) ->
              hmap f (cons x xs) == cons (f x) (hmap (hmap f) xs)
  hmap-cons f x xs = cong (cons (f x)) (lemma-nmap f 1 1 xs)

  -- One of the defining property of hfold.
  hfold-leaf : (a : Set) -> (p : Set -> Set) ->
                (ℓ : (b : Set) -> p b) ->
                (c : (b : Set) -> b -> p (p b) -> p b) ->
                 hfold p ℓ c a leaf == ℓ a
  hfold-leaf a p ℓ c = refl

  -- The other defining property of hfold.
  hfold-cons : (a : Set) -> (p : Set -> Set) ->
                (ℓ : (b : Set) -> p b) ->
                (c : (b : Set) -> b -> p (p b) -> p b) ->
                (x : a) -> (xs : Bush (Bush a)) ->
                hfold p ℓ c a (cons x xs)
                == c a x (hfold p ℓ c (p a) (hmap (hfold p ℓ c a) xs))
  hfold-cons a p ℓ c x xs = cong (c a x) (lemma-nfold {a} {p} 1 1 (λ {b} -> ℓ b) (λ {b} -> c b) xs)

-- ----------------------------------------------------------------------
-- 3. We show that the dependent fold is definable from the
-- higher-order fold. The definition of nfold' does not use pattern
-- matching, recursion, nor 'Bush.nfold'. It is a straight-up lambda
-- term.

module NFoldFromFold where
  open Nat
  open NTimes
  open Bush hiding (nfold)
  open PS
  open Equality
  open Categories

  --  Using b = PS p, we can use fold to go from Bush a to PS p a.
  fold-PS : (p : Nat -> Set) ->
           (ℓ : (n : Nat) -> p (succ n)) ->
           (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
           (a : Set) -> Bush a -> PS p a
  fold-PS p ℓ c =
    hfold (PS p) (λ a n tr -> ℓ n)
      (λ a x xs n tr -> c n (tr x) (xs (succ n) (λ f -> f n tr)))

  -- Definition of nfold from fold.
  nfold' : (p : Nat -> Set) ->
           (ℓ : (n : Nat) -> p (succ n)) ->
           (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
           (a : Set) -> (z : a -> p zero) ->
           (n : Nat) -> NTimes n Bush a -> p n
  nfold' p ℓ c a z n x = PS-to-P p a z n (lift n x)
    where
      lift : (n : Nat) -> NTimes n Bush a -> NTimes n (PS p) a
      lift n x =
        liftNTimes Bush (PS p) (λ a b -> hmap) n (fold-PS p ℓ c) a x

  -- Equivalently, nfold can be written as the composition of the
  -- following two functions:
  --
  -- nfold = nfold2 ∘ nfold1
  --
  -- We can prove properties of nfold1 and nfold2 separately, since
  -- nfold1 uses fold and nfold2 does not.
  nfold1 : (p : Nat -> Set) ->
           (ℓ : (n : Nat) -> p (succ n)) ->
           (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
           (a : Set) -> (n : Nat) -> NTimes n Bush a -> NTimes n (PS p) a
  nfold1 p ℓ c a n x = lift n x
    where
      lift : (n : Nat) -> NTimes n Bush a -> NTimes n (PS p) a
      lift n x = liftNTimes Bush (PS p) (λ a b -> hmap) n (fold-PS p ℓ c) a x

  nfold2 : (p : Nat -> Set) ->
           (ℓ : (n : Nat) -> p (succ n)) ->
           (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
           (a : Set) -> (z : a -> p zero) -> (n : Nat) -> NTimes n (PS p) a -> p n
  nfold2 p ℓ c a z n x = PS-to-P p a z n x

  -- Although nfold1 is defined from "fold", it can be equivalently
  -- defined by the following recursive clauses.
  nfold1' : (p : Nat -> Set) ->
           (ℓ : (n : Nat) -> p (succ n)) ->
           (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
           (a : Set) -> (n : Nat) -> NTimes n Bush a -> NTimes n (PS p) a
  nfold1' p ℓ c a zero x = x
  nfold1' p ℓ c a (succ n) leaf = λ m tr -> ℓ m
  nfold1' p ℓ c a (succ n) (cons x xs) = λ m tr -> c m (tr (nfold1' p ℓ c a n x)) (nfold1' p ℓ c a (succ (succ n)) xs (succ m) (λ z -> z m tr))

  -- Proof that nfold1 == nfold1'.
  lemma-nfold1 : (p : Nat -> Set) ->
           (ℓ : (n : Nat) -> p (succ n)) ->
           (c : (n : Nat) -> p n -> p (succ (succ n)) -> p (succ n)) ->
           (a : Set) -> (n : Nat) -> (x : NTimes n Bush a) -> nfold1 p ℓ c a n x == nfold1' p ℓ c a n x
  lemma-nfold1 p ℓ c a zero x = refl
  lemma-nfold1 p ℓ c a (succ n) leaf = refl
  lemma-nfold1 p ℓ c a (succ n) (cons x xs) = cong2 (λ □ ○ -> λ n tr -> c n (tr □) (○ (succ n) (λ f -> f n tr))) (lemma-nfold1 p ℓ c a n x) claim1
    where
      -- This equation is between terms of type Bush (NTimes (succ n) (PS p) a).
      claim3 : hmap (fold-PS p ℓ c (NTimes n (PS p) a)) (hmap (hmap (nfold1 p ℓ c a n)) xs)
               == hmap (λ x -> fold-PS p ℓ c (NTimes n (PS p) a) (hmap (nfold1 p ℓ c a n) x)) xs
      claim3 =
        equational hmap (fold-PS p ℓ c (NTimes n (PS p) a)) (hmap (hmap (nfold1 p ℓ c a n)) xs)
                by refl
            equals (hmap (fold-PS p ℓ c (NTimes n (PS p) a)) ∘ hmap (hmap (nfold1 p ℓ c a n))) xs
                by hmap-comp (fold-PS p ℓ c (NTimes n (PS p) a)) (hmap (nfold1 p ℓ c a n)) xs
            equals hmap (fold-PS p ℓ c (NTimes n (PS p) a) ∘ hmap (nfold1 p ℓ c a n)) xs
                by refl
            equals hmap (λ x -> fold-PS p ℓ c (NTimes n (PS p) a) (hmap (nfold1 p ℓ c a n) x)) xs

      claim4b : ∀ a x -> Bush.nfold (λ n₁ -> NTimes n₁ (PS p) a)
                              (λ n₁ n₂ tr₁ -> ℓ n₂)
                              (λ n₁ x₁ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₁) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                              a (λ x₁ -> x₁) 2 x
                      ==
                      ((fold-PS p ℓ c) ((PS p) a) ∘ (hmap ((fold-PS p ℓ c) a))) x
      claim4b a x =
        equational Bush.nfold (λ n₁ -> NTimes n₁ (PS p) a)
                              (λ n₁ n₂ tr₁ -> ℓ n₂)
                              (λ n₁ x₁ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₁) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                              a (λ x₁ -> x₁) 2 x
           by lemma-nfold {a} {PS p} 1 1 (λ n tr -> ℓ n) (λ x₂ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₂) (xs₁ (succ n₂) (λ f -> f n₂ tr₁))) x
        equals
           Bush.nfold (λ y -> NTimes y (PS p) (PS p a)) (λ m n₁ tr -> ℓ n₁)
           (λ m x₂ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₂) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                      (PS p a) (λ x₂ -> x₂) 1
                      (nmap 1
                       (Bush.nfold (λ y -> NTimes y (PS p) a) (λ n₁ n₂ tr -> ℓ n₂)
                        (λ n₁ x₂ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₂) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                        a (λ x₂ -> x₂) 1)
                       x)
          by refl
        equals ((fold-PS p ℓ c) ((PS p) a) ∘ (hmap ((fold-PS p ℓ c) a))) x



      claim5 : ∀ xs -> nmap 2 (nfold1 p ℓ c a n) xs
               ==
               hmap (hmap (liftNTimes Bush (PS p) (λ a b -> hmap) n (fold-PS p ℓ c) a)) xs
      claim5 xs =
        equational nmap 2 (nfold1 p ℓ c a n) xs
                by lemma-nmap (nfold1 p ℓ c a n) 1 1 xs
            equals hmap (hmap (nfold1 p ℓ c a n)) xs
                by refl
            equals hmap (hmap (liftNTimes Bush (PS p) (λ a b -> hmap) n (fold-PS p ℓ c) a)) xs

      claim1 :
        Bush.nfold (λ n₁ -> NTimes n₁ (PS p) (NTimes n (PS p) a))
                              (λ n₁ n₂ tr₁ -> ℓ n₂)
                              (λ n₁ x₁ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₁) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                              (NTimes n (PS p) a) (λ x₁ -> x₁) 2
                              (Bush.nfold (λ n₁ -> NTimes n₁ Bush (NTimes n (PS p) a))
                                (λ n₁ -> leaf) (λ n₁ -> cons) (NTimes n Bush a)
                                (nfold1 p ℓ c a n)
                                2 xs)
        == nfold1' p ℓ c a (succ (succ n)) xs
      claim1 =
        equational Bush.nfold (λ n₁ -> NTimes n₁ (PS p) (NTimes n (PS p) a))
                              (λ n₁ n₂ tr₁ -> ℓ n₂)
                              (λ n₁ x₁ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₁) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                              (NTimes n (PS p) a) (λ x₁ -> x₁) 2
                              (Bush.nfold (λ n₁ -> NTimes n₁ Bush (NTimes n (PS p) a))
                                (λ n₁ -> leaf) (λ n₁ -> cons) (NTimes n Bush a)
                                (nfold1 p ℓ c a n)
                                2 xs)

                by refl
            equals (Bush.nfold (λ n₁ -> NTimes n₁ (PS p) (NTimes n (PS p) a))
                              (λ n₁ n₂ tr₁ -> ℓ n₂)
                              (λ n₁ x₁ xs₁ n₂ tr₁ -> c n₂ (tr₁ x₁) (xs₁ (succ n₂) (λ f -> f n₂ tr₁)))
                              (NTimes n (PS p) a) (λ x₁ -> x₁) 2
                    ∘
                    Bush.nfold (λ n₁ -> NTimes n₁ Bush (NTimes n (PS p) a))
                               (λ n₁ -> leaf) (λ n₁ -> cons) (NTimes n Bush a)
                               (nfold1 p ℓ c a n)
                               2)
                    xs
                by claim4b (NTimes n (PS p) a) (Bush.nfold (λ n₁ -> NTimes n₁ Bush (NTimes n (PS p) a))
                               (λ n₁ -> leaf) (λ n₁ -> cons) (NTimes n Bush a)
                               (nfold1 p ℓ c a n)
                               2 xs)
            equals ((((fold-PS p ℓ c) ((PS p) (NTimes n (PS p) a))) ∘ (hmap ((fold-PS p ℓ c) (NTimes n (PS p) a))))
                    ∘
                    Bush.nfold (λ n₁ -> NTimes n₁ Bush (NTimes n (PS p) a))
                               (λ n₁ -> leaf) (λ n₁ -> cons) (NTimes n Bush a)
                               (nfold1 p ℓ c a n)
                               2)
                    xs
                by cong
                     (fold-PS p ℓ c (PS p (NTimes n (PS p) a)) ∘
                      hmap (fold-PS p ℓ c (NTimes n (PS p) a)))
                     (claim5 xs)
            equals ((fold-PS p ℓ c) ((PS p) (NTimes n (PS p) a)) ∘ (hmap ((fold-PS p ℓ c) (NTimes n (PS p) a)) ∘ hmap (hmap (liftNTimes Bush (PS p) (λ a b -> hmap) n (fold-PS p ℓ c) a)))) xs
                by refl
            equals fold-PS p ℓ c
                   (NTimes (succ n) (PS p) a)
                   (hmap (fold-PS p ℓ c (NTimes n (PS p) a)) (hmap (hmap (liftNTimes Bush (PS p) (λ a₁ b -> hmap) n (fold-PS p ℓ c) a)) xs))
                by refl
            equals fold-PS p ℓ c
                   (NTimes (succ n) (PS p) a)
                   (hmap (fold-PS p ℓ c (NTimes n (PS p) a)) (hmap (hmap (nfold1 p ℓ c a n)) xs))
                by cong (λ □ -> fold-PS p ℓ c (PS p (NTimes n (PS p) a)) □) claim3
            equals nfold1 p ℓ c a (succ (succ n)) xs
                by cong (λ □ -> □) (lemma-nfold1 p ℓ c a (succ (succ n)) xs)
            equals nfold1' p ℓ c a (succ (succ n)) xs

-- ----------------------------------------------------------------------
-- 5. Finally, we prove that the dependent fold defined in
-- "NFoldFromFold" is equivalent to the standard one defined in
-- "Bush".

module Equivalence where
  open Equality
  open Nat

  module B = Bush
  module N = NFoldFromFold
  open Bush hiding (nfold)
  open NTimes
  open PS

  -- A relation between N.nfold1' and B.nfold.  They are both defined
  -- by recursion, with slightly different codomain. Note:
  --
  -- nfold p ℓ c a z n x : p n
  -- nfold1' p ℓ c a n x : NTimes n (PS p) a
  lemma-B-nfold-nfold1' : ∀ p ℓ c a z n x -> B.nfold p ℓ c a z n x == PS-to-P p a z n (N.nfold1' p ℓ c a n x)
  lemma-B-nfold-nfold1' p ℓ c a z zero x = refl
  lemma-B-nfold-nfold1' p ℓ c a z (succ n) leaf = refl
  lemma-B-nfold-nfold1' p ℓ c a z (succ n) (cons x xs) = cong2 (c n) (lemma-B-nfold-nfold1' p ℓ c a z n x) (lemma-B-nfold-nfold1' p ℓ c a z ((succ (succ n))) xs)

  -- Similarly, by definition, N.nfold is related to N.nfold1.
  lemma-N-nfold-nfold1 : ∀ p ℓ c a z n x -> N.nfold' p ℓ c a z n x == PS-to-P p a z n (N.nfold1 p ℓ c a n x)
  lemma-N-nfold-nfold1 p ℓ c a z n x = refl

  -- We already know that nfold1 and nfold1' are equal, so we are
  -- done! We just need to put everything together to get the following
  -- theorem.

  -- Theorem: N.nfold and B.nfold are equal.
  theorem : ∀ p ℓ c a z n x ->
            B.nfold p ℓ c a z n x == N.nfold' p ℓ c a z n x
  theorem p ℓ c a z n x =
    equational B.nfold p ℓ c a z n x
            by lemma-B-nfold-nfold1' p ℓ c a z n x
        equals PS-to-P p a z n (N.nfold1' p ℓ c a n x)
            by symm (cong (PS-to-P p a z n) (N.lemma-nfold1 p ℓ c a n x))
        equals PS-to-P p a z n (N.nfold1 p ℓ c a n x)
            by symm (lemma-N-nfold-nfold1 p ℓ c a z n x)
        equals N.nfold' p ℓ c a z n x

-- ----------------------------------------------------------------------
-- 6. Generalizing to other nested data types.

module BobDylan where

  -- In the paper, we focus on the Bush type to keep the exposition
  -- readable. However, the methods described there extend to
  -- arbitrary nested types. In this section, we give an example that
  -- is hopefully generic enough to illustrate how the same method can
  -- be adapted to any nested data type. To ensure sufficient
  -- generality, we consider two nested data types, Bob and Dylan,
  -- defined by mutual recursion, with two constructors each.
  
  data Bob (a : Set) : Set
  data Dylan (a b : Set) : Set
  
  data Bob a where
    robert : a -> Bob a
    zimmerman : Dylan (Bob (Dylan a (Bob a))) (Bob a) -> Bob (Dylan a a) -> Bob a

  data Dylan a b where
    duluth : Bob a -> Bob b -> Dylan a b
    minnesota : Dylan (Bob a) (Bob b) -> Dylan a b

  -- The type of the higher-order fold is easy to define, but it is
  -- not easy to prove in Agda, due to termination checking and the
  -- need for auxiliary functions. For now, we merely give its type;
  -- the proofs will follow below.
  -- 
  -- hfold-bob : (bob : Set -> Set) ->
  --       (dylan : Set -> Set -> Set) ->
  --       (rob : ∀ a -> a -> bob a) ->
  --       (zim : ∀ a -> dylan (bob (dylan a (bob a))) (bob a) -> bob (dylan a a) -> bob a) ->
  --       (dul : ∀ a b -> bob a -> bob b -> dylan a b) ->
  --       (min : ∀ a b -> dylan (bob a) (bob b) -> dylan a b) ->
  --       ∀ a -> Bob a -> bob a

  -- hfold-dylan : (bob : Set -> Set) ->
  --       (dylan : Set -> Set -> Set) ->
  --       (rob : ∀ a -> a -> bob a) ->
  --       (zim : ∀ a -> dylan (bob (dylan a (bob a))) (bob a) -> bob (dylan a a) -> bob a) ->
  --       (dul : ∀ a b -> bob a -> bob b -> dylan a b) ->
  --       (min : ∀ a b -> dylan (bob a) (bob b) -> dylan a b) ->
  --       ∀ a b -> Dylan a b -> dylan a b

  -- The dependent fold is easy to define, easy to prove, and easy to
  -- use. However, its definition requires an auxiliary type. The type
  -- BobDylanIndex describes a language of expressions built from two
  -- type variables and the Bob and Dylan constructors. Note that in
  -- the case of the Bush type, the only expressions of interest were
  -- Bush (Bush (... (Bush a))), so we used the natural numbers as
  -- indices. In the general case, we need a custom type.

  data BobDylanIndex : Set where
    varA : BobDylanIndex
    varB : BobDylanIndex
    BobC : BobDylanIndex -> BobDylanIndex
    DylanC : BobDylanIndex -> BobDylanIndex -> BobDylanIndex

  -- The interpretation function for BobDylanIndex expressions. It is
  -- basically the fold for the BobDylanIndex type, specialized to
  -- Set. It plays a similar role to that of NTimes in the Bush case.
  I : (Set -> Set) -> (Set -> Set -> Set) -> Set -> Set -> BobDylanIndex -> Set
  I bob dylan a b varA = a
  I bob dylan a b varB = b
  I bob dylan a b (BobC expr) = bob (I bob dylan a b expr)
  I bob dylan a b (DylanC expr1 expr2) = dylan (I bob dylan a b expr1) (I bob dylan a b expr2)

  -- The dependent fold for Bob and Dylan.
  nfold : (p : BobDylanIndex -> Set) ->
          (rob : ∀ a -> p a -> p (BobC a)) ->
          (zim : ∀ a -> p (DylanC (BobC (DylanC a (BobC a))) (BobC a)) -> p (BobC (DylanC a a)) -> p (BobC a)) ->
          (dul : ∀ a b -> p (BobC a) -> p (BobC b) -> p (DylanC a b)) ->
          (min : ∀ a b -> p (DylanC (BobC a) (BobC b)) -> p (DylanC a b)) ->
          (a b : Set) ->
          (baseA : a -> p varA) ->
          (baseB : b -> p varB) -> 
          (∀ i -> I Bob Dylan a b i -> p i)

  nfold p rob zim dul min a b baseA baseB = aux
    where
      -- We use an auxiliary function for convenience, because the
      -- first 9 arguments of nfold are fixed throughout the
      -- recursion.
      aux : ∀ i -> I Bob Dylan a b i -> p i
      aux varA x = baseA x
      aux varB x = baseB x
      aux (BobC i) (robert x) = rob i (aux i x)
      aux (BobC i) (zimmerman x y) = zim i (aux (DylanC (BobC (DylanC i (BobC i))) (BobC i)) x) (aux (BobC (DylanC i i)) y)
      aux (DylanC i j) (duluth x y) = dul i j (aux (BobC i) x) (aux (BobC j) y)
      aux (DylanC i j) (minnesota x) = min i j (aux (DylanC (BobC i) (BobC j)) x)

  -- The induction principle for Bob and Dylan
  ind : (a b : Set) -> (p : (i : BobDylanIndex) -> I Bob Dylan a b i -> Set) ->
          (rob : ∀ i x -> p i x -> p (BobC i) (robert x)) ->
          (zim : ∀ i x y -> p (DylanC (BobC (DylanC i (BobC i))) (BobC i)) x -> p (BobC (DylanC i i)) y -> p (BobC i) (zimmerman x y)) ->
          (dul : ∀ i j x y -> p (BobC i) x -> p (BobC j) y -> p (DylanC i j) (duluth x y)) ->
          (min : ∀ i j x -> p (DylanC (BobC i) (BobC j)) x -> p (DylanC i j) (minnesota x)) ->
          (baseA : (x : a) -> p varA x) ->
          (baseB : (y : b) -> p varB y) -> 
          (∀ i -> (x : I Bob Dylan a b i) -> p i x)

  ind a b p rob zim dul min baseA baseB = aux
    where
      -- We use an auxiliary function for convenience, because the
      -- first 9 arguments of nfold are fixed throughout the
      -- recursion.
      aux : ∀ i -> (x : I Bob Dylan a b i) -> p i x
      aux varA x = baseA x
      aux varB x = baseB x
      aux (BobC i) (robert x) = rob i x (aux i x)
      aux (BobC i) (zimmerman x y) = zim i x y (aux (DylanC (BobC (DylanC i (BobC i))) (BobC i)) x) (aux (BobC (DylanC i i)) y)
      aux (DylanC i j) (duluth x y) = dul i j x y (aux (BobC i) x) (aux (BobC j) y)
      aux (DylanC i j) (minnesota x) = min i j x (aux (DylanC (BobC i) (BobC j)) x)

  -- We can easily define the higher-order fold from the dependent fold.
  hfold-bob : (bob : Set -> Set) ->
          (dylan : Set -> Set -> Set) ->
          (rob : ∀ a -> a -> bob a) ->
          (zim : ∀ a -> dylan (bob (dylan a (bob a))) (bob a) -> bob (dylan a a) -> bob a) ->
          (dul : ∀ a b -> bob a -> bob b -> dylan a b) ->
          (min : ∀ a b -> dylan (bob a) (bob b) -> dylan a b) ->
          ∀ a -> Bob a -> bob a
  hfold-bob bob dylan rob zim dul min a x =
    nfold P rob' zim' dul' min' a a (\ x -> x) (\ x -> x) (BobC varA) x
      where
        P = I bob dylan a a

        rob' : ∀ i -> P i → bob (P i)
        rob' i = rob (P i)

        zim' : ∀ i -> dylan (bob (dylan (P i) (bob (P i)))) (bob (P i)) -> bob (dylan (P i) (P i)) -> bob (P i)
        zim' i x x₁ = zim (P i) x x₁

        dul' : ∀ i j -> bob (P i) -> bob (P j) → dylan (P i) (P j)
        dul' i j x y = dul (P i) (P j) x y

        min' : ∀ i j -> dylan (bob (P i)) (bob (P j)) → dylan (P i) (P j)
        min' i j x = min (P i) (P j) x

  hfold-dylan : (bob : Set -> Set) ->
          (dylan : Set -> Set -> Set) ->
          (rob : ∀ a -> a -> bob a) ->
          (zim : ∀ a -> dylan (bob (dylan a (bob a))) (bob a) -> bob (dylan a a) -> bob a) ->
          (dul : ∀ a b -> bob a -> bob b -> dylan a b) ->
          (min : ∀ a b -> dylan (bob a) (bob b) -> dylan a b) ->
          ∀ a b -> Dylan a b -> dylan a b
  hfold-dylan bob dylan rob zim dul min a b x =
    nfold P rob' zim' dul' min' a b (\ x -> x) (\ x -> x) (DylanC varA varB) x
      where
        P = I bob dylan a b

        rob' : ∀ i -> P i → bob (P i)
        rob' i = rob (P i)

        zim' : ∀ i -> dylan (bob (dylan (P i) (bob (P i)))) (bob (P i)) -> bob (dylan (P i) (P i)) -> bob (P i)
        zim' i x x₁ = zim (P i) x x₁

        dul' : ∀ i j -> bob (P i) -> bob (P j) → dylan (P i) (P j)
        dul' i j x y = dul (P i) (P j) x y

        min' : ∀ i j -> dylan (bob (P i)) (bob (P j)) → dylan (P i) (P j)
        min' i j x = min (P i) (P j) x

  -- The indexed map function for Bob and Dylan. It is easily
  -- definable from nfold. nmap basically means that I is functorial
  -- in a and b.
  nmap : ∀ a a' b b' -> (a -> a') -> (b -> b') -> (i : BobDylanIndex) -> (I Bob Dylan a b i -> I Bob Dylan a' b' i)
  nmap a a' b b' f g i x = nfold P rob' zim' dul' min' a b f g i x
    where
      P = I Bob Dylan a' b'

      rob' : ∀ i -> P i → Bob (P i)
      rob' i x = robert x
      
      zim' : ∀ i -> Dylan (Bob (Dylan (P i) (Bob (P i)))) (Bob (P i)) -> Bob (Dylan (P i) (P i)) → Bob (P i)
      zim' i x = zimmerman x
      
      dul' : ∀ i j -> Bob (P i) -> Bob (P j) → Dylan (P i) (P j)
      dul' i j x y = duluth x y

      min' : ∀ i j -> Dylan (Bob (P i)) (Bob (P j)) → Dylan (P i) (P j)
      min' i j x = minnesota x
  
  -- The map functions for Bob and Dylan are special cases.
  hmapBob : ∀ x y -> (x -> y) -> Bob x -> Bob y
  hmapBob x y f z = nmap x y x x f (\ x -> x) (BobC varA) z

  hmapDylan : ∀ x x' y y' -> (x -> x') -> (y -> y') -> Dylan x y -> Dylan x' y'
  hmapDylan x x' y y' f g z = nmap x x' y y' f g (DylanC varA varB) z

  -- Next, we show that the higher-order fold can be defined from the
  -- dependent fold. The proof proceeds along the same lines as that
  -- for Bush. The main ingredient is a generalization of the PS
  -- function.

  -- The PS functions for Bob and Dylan.
  PSBob : (p : BobDylanIndex -> Set) -> Set -> Set
  PSBob p A = (i : BobDylanIndex) -> (A -> p i) -> p (BobC i)

  PSDylan : (BobDylanIndex -> Set) -> Set -> Set -> Set
  PSDylan p A B =
    (i j : BobDylanIndex) ->
    (A -> p i) -> (B -> p j) -> p (DylanC i j)

  -- A theorem about PS, proved by ordinary induction on
  -- BobDylanIndex.
  PS-to-I : (p : BobDylanIndex -> Set) -> (a : Set) -> (b : Set) ->
             (za : a -> p varA) -> (zb : b -> p varB) ->
             (i : BobDylanIndex) -> I (PSBob p) (PSDylan p) a b i -> p i
  PS-to-I p a b za zb varA x = za x
  PS-to-I p a b za zb varB x = zb x
  PS-to-I p a b za zb (BobC i) x = x i ih
    where
      ih : I (PSBob p) (PSDylan p) a b i -> p i
      ih = PS-to-I p a b za zb i

  PS-to-I p a b za zb (DylanC i j) x = x i j ih1 ih2
    where
      ih1 : I (PSBob p) (PSDylan p) a b i -> p i
      ih1 = PS-to-I p a b za zb i

      ih2 : I (PSBob p) (PSDylan p) a b j -> p j
      ih2 = PS-to-I p a b za zb j

  -- In preparation for defining the dependent fold from the
  -- higher-order fold, we first define maps from
  -- Bob a to PSBob p a and from Dylan a to PSDylan p a. This
  -- generalizes the fold-PS function we used for the Bush data type.
  fold-PSBob : (p : BobDylanIndex -> Set) ->
               (rob : ∀ a -> p a -> p (BobC a)) ->
               (zim : ∀ a -> p (DylanC (BobC (DylanC a (BobC a))) (BobC a)) -> p (BobC (DylanC a a)) -> p (BobC a)) ->
               (dul : ∀ a b -> p (BobC a) -> p (BobC b) -> p (DylanC a b)) ->
               (min : ∀ a b -> p (DylanC (BobC a) (BobC b)) -> p (DylanC a b)) ->
               (a : Set) -> Bob a -> PSBob p a
  fold-PSBob p rob zim dul min = hfold-bob (PSBob p) (PSDylan p) rob' zim' dul' min'
    where
      rob' : (a : Set) → a → PSBob p a
      rob' a x i tr = rob i (tr x)

      zim' : (a : Set) -> PSDylan p (PSBob p (PSDylan p a (PSBob p a))) (PSBob p a) → PSBob p (PSDylan p a a) → PSBob p a
      zim' a x y i tr = zim i (x _ _ (λ f → f _ (λ f → f i _ tr (λ f → f i tr))) (λ f → f i tr)) (y _ (λ f → f i i tr tr))

      dul' : (a b : Set) → PSBob p a → PSBob p b → PSDylan p a b
      dul' a b x y i j tr1 tr2 = dul i j (x i tr1) (y j tr2)

      min' : (a b : Set) → PSDylan p (PSBob p a) (PSBob p b) → PSDylan p a b
      min' a b x i j tr1 tr2 = min i j (x _ _ (λ f → f i tr1) (λ f → f j tr2))

  fold-PSDylan : (p : BobDylanIndex -> Set) ->
                 (rob : ∀ a -> p a -> p (BobC a)) ->
                 (zim : ∀ a -> p (DylanC (BobC (DylanC a (BobC a))) (BobC a)) -> p (BobC (DylanC a a)) -> p (BobC a)) ->
                 (dul : ∀ a b -> p (BobC a) -> p (BobC b) -> p (DylanC a b)) ->
                 (min : ∀ a b -> p (DylanC (BobC a) (BobC b)) -> p (DylanC a b)) ->
                 (a b : Set) ->
                 Dylan a b -> PSDylan p a b
  fold-PSDylan p rob zim dul min = hfold-dylan (PSBob p) (PSDylan p) rob' zim' dul' min'
    where
      rob' : (a : Set) → a → PSBob p a
      rob' a x i tr = rob i (tr x)

      zim' : (a : Set) -> PSDylan p (PSBob p (PSDylan p a (PSBob p a))) (PSBob p a) → PSBob p (PSDylan p a a) → PSBob p a
      zim' a x y i tr = zim i (x _ _ (λ f → f _ (λ f → f i _ tr (λ f → f i tr))) (λ f → f i tr)) (y _ (λ f → f i i tr tr))

      dul' : (a b : Set) → PSBob p a → PSBob p b → PSDylan p a b
      dul' a b x y i j tr1 tr2 = dul i j (x i tr1) (y j tr2)

      min' : (a b : Set) → PSDylan p (PSBob p a) (PSBob p b) → PSDylan p a b
      min' a b x i j tr1 tr2 = min i j (x _ _ (λ f → f i tr1) (λ f → f j tr2))

  -- liftI basically states that I is functorial in bob and
  -- dylan. Compare this with the type of nmap, which basically states
  -- that I is functorial in a and b. The function liftI plays a
  -- similar role to what liftNTimes did for the Bush data type.
  liftI :  (a b : Set) -> (i : BobDylanIndex) ->
            (bob bob' : Set -> Set) ->
            (dylan dylan' : Set -> Set -> Set) ->
            (bfunc : ∀ x y -> (x -> y) -> bob x -> bob y) ->
            (dfunc : ∀ x x' y y' -> (x -> x') -> (y -> y') -> dylan x y -> dylan x' y') -> 
            (f1 : ∀ a -> bob a -> bob' a) ->
            (f2 : ∀ a b -> dylan a b -> dylan' a b) ->
            I bob dylan a b i -> I bob' dylan' a b i
  liftI a b varA bob bob' dylan dylan' bfunc dfunc f1 f2 x = x
  liftI a b varB bob bob' dylan dylan' bfunc dfunc f1 f2 x = x
  liftI a b (BobC i) bob bob' dylan dylan' bfunc dfunc f1 f2 x =
    f1 (I bob' dylan' a b i) (bfunc (I bob dylan a b i) (I bob' dylan' a b i) (liftI a b i bob bob' dylan dylan' bfunc dfunc f1 f2) x)
  liftI a b (DylanC i i₁) bob bob' dylan dylan' bfunc dfunc f1 f2 x =
    f2 (I bob' dylan' a b i) (I bob' dylan' a b i₁)
      (dfunc (I bob dylan a b i) (I bob' dylan' a b i) (I bob dylan a b i₁) (I bob' dylan' a b i₁) (liftI a b i bob bob' dylan dylan' bfunc dfunc f1 f2) (liftI a b i₁ bob bob' dylan dylan' bfunc dfunc f1 f2) x)

  -- Finally, we can define nfold from hfold.
  nfold' : (p : BobDylanIndex -> Set) ->
            (rob : ∀ a -> p a -> p (BobC a)) ->
            (zim : ∀ a -> p (DylanC (BobC (DylanC a (BobC a))) (BobC a)) -> p (BobC (DylanC a a)) -> p (BobC a)) ->
            (dul : ∀ a b -> p (BobC a) -> p (BobC b) -> p (DylanC a b)) ->
            (min : ∀ a b -> p (DylanC (BobC a) (BobC b)) -> p (DylanC a b)) ->
            (a b : Set) ->
            (baseA : a -> p varA) ->
            (baseB : b -> p varB) -> 
            (∀ i -> I Bob Dylan a b i -> p i)
  nfold' p rob zim dul min a b baseA baseB i x =
    PS-to-I p a b baseA baseB i (lift2 i x)
   where
     lift2 : (i : BobDylanIndex) -> I Bob Dylan a b i -> I (PSBob p) (PSDylan p) a b i
     lift2 i x = liftI a b i Bob (PSBob p) Dylan (PSDylan p)
       hmapBob hmapDylan (fold-PSBob p rob zim dul min) (fold-PSDylan p rob zim dul min) x

